Restricted spin-range correction in the Oslo Method: The example of nuclear level density and $\gamma$-ray strength function from $^{239}\mathrm{Pu}(\mathrm{d,p}\gamma)^{240}\mathrm{Pu}$

The Oslo Method has been applied to particle-$\gamma$ coincidences following the $^{239}\mathrm{Pu}$(d,p) reaction to obtain the nuclear level density (NLD) and $\gamma$-ray strength function ($\gamma$SF) of $^{240}\mathrm{Pu}$. The experiment was conducted with a 12 MeV deuteron beam at the Oslo Cyclotron Laboratory. The low spin transfer of this reaction leads to a spin-parity mismatch between populated and intrinsic levels. This is a challenge for the Oslo Method as it can have a significant impact on the extracted NLD and $\gamma$SF. We have developed an iterative approach to ensure consistent results even for cases with a large spin-parity mismatch, in which we couple Green's Function Transfer calculations of the spin-parity dependent population cross-section to the nuclear decay code RAINIER. The resulting $\gamma$SF shows a pronounced enhancement between 2-4 MeV that is consistent with the location of the low-energy orbital $M1$ scissors mode.

==> figs/alfna_and_fg_root6.cpp <==
//////////////////////////////////////////////////////
//	Script to plot f.g. matrices of 89,90Y          //
//	Cecilie, Dec 2014                               //
//      ////////////////////////////////////            //
//  changes to plot m_alfna, Fabio, Feb 2015
//////////////////////////////////////////////////////
{
	
	// starting root stuff
	gROOT->SetStyle("Plain");
	gStyle->SetOptTitle(0);
	gStyle->SetOptStat(0);
	gStyle->SetFillColor(1);
	
	m = (TH2F*)gROOT->FindObject("matrix");
	if (m) {m->Delete();}
    m2 = (TH2F*)gROOT->FindObject("matrix2");
    if (m2) {m2->Delete();}                    

	// declarations and stuff
	// ifstream  ifile1("../m_alfna14_rd"), ifile2("../fg");
	ifstream  ifile1("../alfna14"), ifile2("../fg");

	string line;
	string cal_dummy;
	string dim_dummy;
	char pdf_filename[512];
	int dim;
	int dim_start;
	int dim_stop;
	int dim_size;
	int position;
	int file_length;
	line.resize(200);	// need long enough line to read MAMA headers
	double x_cal[3] = {0.,1.,0.};	// calibration coeffs. on x axis: a0, a1, a2
	double y_cal[3] = {0.,1.,0.};	// calibration coeffs. on y axis: a0, a1, a2
	int dx, dy;	// dimension on x and y axis
	int ix, iy;
	double value;
	double x,y;
	double number_of_counts = 0.;
	double new_y1, new_y2; 
	int sign_ycal;

	
	// open file to read
	if(!ifile1){
		cout << "\n Could not open file!!!\n ";
		exit(1);
	}
	else cout << "\n Successful opening of file"  << endl;
	
	
	// read MAMA header (fixed format). The 10 first lines are info text 
	if(!getline(ifile1,line) || line.substr(0,10) != "!FILE=Disk"){	// check correct format
		printf("\n This is not a MAMA file!!!\n ");
		exit(2);
	}	
	getline(ifile1,line);	// skip !KIND=Spectrum
	getline(ifile1,line);	// skip !LABORATORY=Oslo Cyclotron Laboratory (OCL)	
	getline(ifile1,line);	// skip !EXPERIMENT=mama
	getline(ifile1,line);	// skip !COMMENT=Sorted simulated data
	getline(ifile1,line);	// skip !TIME=DATE:    19/11/09 11:47:26
	getline(ifile1,line);	// get line with calibration
	cout << "\n Reading calibration coeffs.:" << endl;
	// calibration on x axis
	cal_dummy = line.substr(20,13);	// position 20, length 13 characters
	if(!(istringstream(cal_dummy) >> x_cal[0])) cout << "Could not convert string to number." << endl;
	else cout << " Calibration coeff. a0 on x axis is: " << x_cal[0] << " keV." << endl;
	cal_dummy = line.substr(34,13);	
	if(!(istringstream(cal_dummy) >> x_cal[1])) cout << "Could not convert string to number." << endl;
	else cout << " Calibration coeff. a1 on x axis is: " << x_cal[1] << " keV/ch." << endl;
	cal_dummy = line.substr(48,13);	
	if(!(istringstream(cal_dummy) >> x_cal[2])) cout << "Could not convert string to number." << endl;
	else cout << " Calibration coeff. a2 on x axis is: " << x_cal[2] << " (keV/ch)^2." << endl;
	// calibration on y axis
	cal_dummy = line.substr(62,13);	
	if(!(istringstream(cal_dummy) >> y_cal[0])) cout << "Could not convert string to number." << endl;
	else cout << " Calibration coeff. a0 on y axis is: " << y_cal[0] << " keV." << endl;
	cal_dummy = line.substr(76,13);	
	if(!(istringstream(cal_dummy) >> y_cal[1])) cout << "Could not convert string to number." << endl;
	else cout << " Calibration coeff. a1 on y axis is: " << y_cal[1] << " keV/ch." << endl;
	cal_dummy = line.substr(90,13);	
	if(!(istringstream(cal_dummy) >> y_cal[2])) cout << "Could not convert string to number." << endl;
	else cout << " Calibration coeff. a2 on y axis is: " << y_cal[2] << " (keV/ch)^2.\n" << endl;
	getline(ifile1,line);	// skip !PRECISION=16
	getline(ifile1,line);	// get dimension
	// dimension of matrix
	dim_start = line.find_first_of("=") + 1;
	dim_dummy = line.substr(dim_start,1);
	if(!(istringstream(dim_dummy) >> dim)) cout << "Could not convert string to number." << endl;
	else cout << " Dimension of matrix is: " << dim << endl;	
	getline(ifile1,line);	// get channels
	// dimension on x axis
	dim_start = line.find_first_of(":") + 1;
	dim_stop = line.find_last_of(",");
	dim_size = dim_stop - dim_start;
	dim_dummy = line.substr(dim_start,dim_size);
	if(!(istringstream(dim_dummy) >> dx)) cout << "Could not convert string to number." << endl;
	else cout << " Dimension on x axis is: " << dx+1 << " ch." << endl;	
	dx = dx+1;
	// dimension on y axis
	dim_start = line.find_last_of(":");
	dim_stop = line.find_last_of(")");
	dim_size = dim_stop - dim_start;
	dim_dummy = line.substr(dim_start+1,dim_size-1);
	if(!(istringstream(dim_dummy) >> dy)) cout << "Could not convert string to number." << endl;
	else cout << " Dimension on y axis is: " << dy+1 << " ch." << endl;	
	dy = dy+1;

	// Test if negative calibration coeff. on Ex, then invert axis:
	if(y_cal[1] < 0.){
		sign_ycal = -1;
		new_y1 = y_cal[0] + (y_cal[1]*(double) dy);
		new_y2 = y_cal[0];
		
		y_cal[0] = new_y1;
		y_cal[1] = (-1.)*y_cal[1];
		cout << " New calibration on y axis: y_cal[0] = " << y_cal[0] << ", y_cal[1] = " << y_cal[1] << endl;

	}
        
    x_cal[0] /= 1000.; // to get MeV instead of keV
    x_cal[1] /= 1000.;
    y_cal[0] /= 1000.; // to get MeV instead of keV
    y_cal[1] /= 1000.;

	
	// Make histogram 
	TH2D *matrix = new TH2D("matrix"," ",dx,x_cal[0],dx*x_cal[1]+x_cal[0],dy,y_cal[0],dy*y_cal[1]+y_cal[0]);
	matrix->SetOption("colz");
	gStyle->SetPalette(1);
    

	if(sign_ycal < 0.){	// if negative calibration coeff. on y axis
		for(iy=dy;iy>0;iy--){
			for(ix=0;ix<dx;ix++){
				ifile1 >> value;
				number_of_counts += value;
				matrix->SetBinContent(ix,iy,value);
			}
		}
	}
	else{	// if positive calibration coeff. on y axis
		for(iy=0;iy<dy;iy++){
			for(ix=0;ix<dx;ix++){
				ifile1 >> value;
				number_of_counts += value;
				matrix->SetBinContent(ix,iy,value);
			}            
		}
	}
	
	cout << " F.g. matrix for XXX1 is now filled." << endl;
        
    // open 90Y file to read
    if(!ifile2){
        cout << "\n Could not open file!!!\n ";
        exit(1);
    }
    else cout << "\n Successful opening of file"  << endl;
        
        
    // read MAMA header (fixed format). The 10 first lines are info text
    if(!getline(ifile2,line) || line.substr(0,10) != "!FILE=Disk"){	// check correct format
        printf("\n This is not a MAMA file!!!\n ");
        exit(2);
    }
    getline(ifile2,line);	// skip !KIND=Spectrum
    getline(ifile2,line);	// skip !LABORATORY=Oslo Cyclotron Laboratory (OCL)
    getline(ifile2,line);	// skip !EXPERIMENT=mama
    getline(ifile2,line);	// skip !COMMENT=Sorted simulated data
    getline(ifile2,line);	// skip !TIME=DATE:    19/11/09 11:47:26
    getline(ifile2,line);	// get line with calibration
    cout << "\n Reading calibration coeffs.:" << endl;
    // calibration on x axis
    cal_dummy = line.substr(20,13);	// position 20, length 13 characters
    if(!(istringstream(cal_dummy) >> x_cal[0])) cout << "Could not convert string to number." << endl;
    else cout << " Calibration coeff. a0 on x axis is: " << x_cal[0] << " keV." << endl;
    cal_dummy = line.substr(34,13);
    if(!(istringstream(cal_dummy) >> x_cal[1])) cout << "Could not convert string to number." << endl;
    else cout << " Calibration coeff. a1 on x axis is: " << x_cal[1] << " keV/ch." << endl;
    cal_dummy = line.substr(48,13);
    if(!(istringstream(cal_dummy) >> x_cal[2])) cout << "Could not convert string to number." << endl;
    else cout << " Calibration coeff. a2 on x axis is: " << x_cal[2] << " (keV/ch)^2." << endl;
    // calibration on y axis
    cal_dummy = line.substr(62,13);
    if(!(istringstream(cal_dummy) >> y_cal[0])) cout << "Could not convert string to number." << endl;
    else cout << " Calibration coeff. a0 on y axis is: " << y_cal[0] << " keV." << endl;
    cal_dummy = line.substr(76,13);
    if(!(istringstream(cal_dummy) >> y_cal[1])) cout << "Could not convert string to number." << endl;
    else cout << " Calibration coeff. a1 on y axis is: " << y_cal[1] << " keV/ch." << endl;
    cal_dummy = line.substr(90,13);
    if(!(istringstream(cal_dummy) >> y_cal[2])) cout << "Could not convert string to number." << endl;
    else cout << " Calibration coeff. a2 on y axis is: " << y_cal[2] << " (keV/ch)^2.\n" << endl;
    getline(ifile2,line);	// skip !PRECISION=16
    getline(ifile2,line);	// get dimension
    // dimension of matrix
    dim_start = line.find_first_of("=") + 1;
    dim_dummy = line.substr(dim_start,1);
    if(!(istringstream(dim_dummy) >> dim)) cout << "Could not convert string to number." << endl;
    else cout << " Dimension of matrix is: " << dim << endl;
    getline(ifile2,line);	// get channels
    // dimension on x axis
    dim_start = line.find_first_of(":") + 1;
    dim_stop = line.find_last_of(",");
    dim_size = dim_stop - dim_start;
    dim_dummy = line.substr(dim_start,dim_size);
    if(!(istringstream(dim_dummy) >> dx)) cout << "Could not convert string to number." << endl;
    else cout << " Dimension on x axis is: " << dx+1 << " ch." << endl;
    dx = dx+1;
    // dimension on y axis
    dim_start = line.find_last_of(":");
    dim_stop = line.find_last_of(")");
    dim_size = dim_stop - dim_start;
    dim_dummy = line.substr(dim_start+1,dim_size-1);
    if(!(istringstream(dim_dummy) >> dy)) cout << "Could not convert string to number." << endl;
    else cout << " Dimension on y axis is: " << dy+1 << " ch." << endl;
    dy = dy+1;
        
    // Test if negative calibration coeff. on Ex, then invert axis:
    if(y_cal[1] < 0.){
        sign_ycal = -1;
        new_y1 = y_cal[0] + (y_cal[1]*(double) dy);
        new_y2 = y_cal[0];
        
        y_cal[0] = new_y1;
        y_cal[1] = (-1.)*y_cal[1];
        cout << " New calibration on y axis: y_cal[0] = " << y_cal[0] << ", y_cal[1] = " << y_cal[1] << endl;
    }
        
    x_cal[0] /= 1000.; // to get MeV instead of keV
    x_cal[1] /= 1000.;
    y_cal[0] /= 1000.; // to get MeV instead of keV
    y_cal[1] /= 1000.;
        
    // Make histogram
    TH2D *matrix2 = new TH2D("matrix2"," ",dx,x_cal[0],dx*x_cal[1]+x_cal[0],dy,y_cal[0],dy*y_cal[1]+y_cal[0]);
    matrix2->SetOption("colz");
    gStyle->SetPalette(1);
        
        
    if(sign_ycal < 0.){	// if negative calibration coeff. on y axis
        for(iy=dy;iy>0;iy--){
            for(ix=0;ix<dx;ix++){
                ifile2 >> value;
                number_of_counts += value;
                matrix2->SetBinContent(ix,iy,value);
            }
        }
    }
    else{	// if positive calibration coeff. on y axis
        for(iy=0;iy<dy;iy++){
            for(ix=0;ix<dx;ix++){
                ifile2 >> value;
                number_of_counts += value;
                matrix2->SetBinContent(ix,iy,value);
            }
        }
    }
        
    cout << " F.g. matrix for XXX2 is now filled." << endl;
        
    

    // Create TCanvas
    TCanvas *c1 = new TCanvas("c1","Coincidence spectra",900,420);
    c1->Divide(2,1,0,0);

    c1->cd(1);
    c1_1->SetLogz();
    c1_1->SetLeftMargin(0.14);
    c1_1->SetRightMargin(0.05);
    c1_1->SetBottomMargin(0.14);
//    c1_1->SetTopMargin(0.09);

    // matrix range
    double x_max, y_max;
    y_max = 6.7;
    x_max = y_max + .2;
    
        
    matrix->GetXaxis()->SetTitle(" #gamma-ray energy E_{#gamma} (MeV)");
    matrix->GetYaxis()->SetTitle(" Excitation energy E_{x} (MeV)");
    matrix->GetZaxis()->SetTitleFont(42);
    matrix->GetXaxis()->SetTitleSize(0.055);
    matrix->GetZaxis()->CenterTitle();
    matrix->GetXaxis()->SetTitleOffset(1.2);
    matrix->GetYaxis()->SetTitleOffset(1.);
    matrix->GetXaxis()->SetTitleFont(42);
    matrix->GetYaxis()->SetTitleFont(42);
    matrix->GetXaxis()->SetLabelFont(42);
    matrix->GetYaxis()->SetLabelFont(42);
    matrix->GetXaxis()->SetTitleSize(0.05);
    matrix->GetYaxis()->SetTitleSize(0.055);
    matrix->GetXaxis()->SetLabelSize(0.05);
    matrix->GetYaxis()->SetLabelSize(0.05);
    matrix->GetZaxis()->SetLabelFont(42);
//    matrix->GetXaxis()->SetRangeUser(0.,12.3);
//    matrix->GetYaxis()->SetRangeUser(0.,12.3);
    matrix->GetXaxis()->SetRangeUser(0.,x_max);
    matrix->GetYaxis()->SetRangeUser(0.01,y_max);
    matrix->GetZaxis()->SetRangeUser(1,900);
    matrix->Draw("col");
        
    pl = new TPaveLabel(0.45,0,0.55,0.1,"(a)","NDC");
    pl->SetFillColor(0);
    pl->SetBorderSize(0);
    pl->SetTextSize(0.6);
    pl->SetTextFont(42);
    pl->Draw();
        
//dashed lines; here to indicated the first generations margines
// left vertical line
    double x1, x2, y1_p, y2;
    x1 = 1.336;
    y1_p = 2.689;
    y2 = 4.178;
    TLine *line1 = new TLine(x1,y1_p,x1,y2);
    line1->SetLineWidth(2);
    line1->SetLineStyle(2);
    line1->Draw();
// lower horizontal (x1, y1_p, {x2=y1_p+0.2} , y1_p)
    TLine *line2 = new TLine(x1,y1_p,y1_p+0.3,y1_p);
    line2->SetLineWidth(2);
    line2->SetLineStyle(2);
    line2->Draw();
// diagonal
    TLine *line3 = new TLine(y1_p+0.3,y1_p,y2+0.3,y2);
    line3->SetLineWidth(2);
    line3->SetLineStyle(2);
    line3->Draw();
// upper horizontal
    TLine *line4 = new TLine(x1,y2,y2+0.3,y2);
    line4->SetLineWidth(2);
    line4->SetLineStyle(2);
    line4->Draw();

        
    c1->cd(2);
    c1_2->SetLogz();
    c1_2->SetRightMargin(0.07);
    c1_2->SetLeftMargin(0.05);
//    c1_2->SetTopMargin(0.09);
    c1_2->SetBottomMargin(0.14);
        
    matrix2->GetXaxis()->SetTitle("#gamma-ray energy E_{#gamma} (MeV)");
    matrix2->GetXaxis()->SetLabelSize(0.05);
    matrix2->GetXaxis()->SetTitleOffset(1.2);
    matrix2->GetXaxis()->SetTitleSize(0.05);
    matrix2->GetYaxis()->SetLabelSize(0.05);
    matrix2->GetYaxis()->SetTitleSize(0.055);
    //matrix2->GetYaxis()->SetLabelOffset(40.7);
    matrix2->GetXaxis()->SetTitleFont(42);
    matrix2->GetYaxis()->SetTitleFont(42);
    matrix2->GetXaxis()->SetLabelFont(42);
    matrix2->GetYaxis()->SetLabelFont(42);
    matrix2->GetZaxis()->SetLabelFont(42);
    matrix2->GetZaxis()->SetLabelSize(0.053);
//    matrix2->GetXaxis()->SetRangeUser(0.1,9.3);
//    matrix2->GetYaxis()->SetRangeUser(0.,9.3);
    matrix2->GetXaxis()->SetRangeUser(0.,x_max);
    matrix2->GetYaxis()->SetRangeUser(0.02,y_max);
    matrix2->GetZaxis()->SetRangeUser(1,900);
    matrix2->Draw("colz");

//dashed lines; here to indicated the level densities and gSF margines
// left vertical line

    TLine *line11 = new TLine(x1,y1_p,x1,y2);
    line11->SetLineWidth(2);
    line11->SetLineStyle(2);
    line11->Draw();
// lower horizontal (x1, y1_p, {x2=y1_p+0.2} , y1_p)
    TLine *line22 = new TLine(x1,y1_p,y1_p+0.3,y1_p);
    line22->SetLineWidth(2);
    line22->SetLineStyle(2);
    line22->Draw();
// diagonal
    TLine *line33 = new TLine(y1_p+0.3,y1_p,y2+0.3,y2);
    line33->SetLineWidth(2);
    line33->SetLineStyle(2);
    line33->Draw();
// upper horizontal
    TLine *line44 = new TLine(x1,y2,y2+0.3,y2);
    line44->SetLineWidth(2);
    line44->SetLineStyle(2);
    line44->Draw();

        

        
    pl2 = new TPaveLabel(0.4,0,0.45,0.1,"(b)","NDC");
    pl2->SetFillColor(0);
    pl2->SetBorderSize(0);
    pl2->SetTextSize(0.6);
    pl2->SetTextFont(42);
    pl2->Draw();

    
    gPad->Update();
    TPaletteAxis *palette = (TPaletteAxis*)matrix2->GetListOfFunctions()->FindObject("palette");
    if(!palette){cout << "nono." << endl;}
    palette->SetX1NDC(0.898);
    palette->SetX2NDC(0.93);
    palette->SetLabelSize(0.05);
    palette->SetLabelFont(42);
    palette->Draw();

    c1->Update();
	
	// Print to pdf file
//	c1->Print("fg_matrices_yttrium.pdf");
    c1->Print("m_alfna_and_fg.pdf");
    c1->Print("m_alfna_and_fg.png");
		
	
	
		
}	// END of script


==> figs/counting_for_paper.cpp <==
{
   gROOT->Reset();
   gROOT->SetStyle("Plain");
   gStyle->SetOptTitle(0);
   gStyle->SetOptStat(0);
   // gStyle->SetFillColor(0);
   gStyle->SetPadBorderMode(0);
   m = (TH1F*)gROOT->FindObject("h");
   if (m) m->Delete();
   TCanvas *c1 = new TCanvas("c1","Normalization of level density",600,600);
   TH2F *h = new TH2F("h"," ",10,-0.829600,7.021280,50,0.393335,327000000.000000);
   ifstream rholev("rholev.cnt"), rhopaw("rhopaw.cnt"), fermi("fermigas.cnt");
   // ifstream rholevLow("../rhotot_eta0.8_t0.42/rholev.cnt"), rhopawLow("../rhotot_eta0.8_t0.42/rhopaw.cnt"), fermiLow("../rhotot_eta0.8_t0.42/fermigas.cnt");
   // ifstream rholevLow("../rhotot_eta1.0_t0.44/rholev.cnt"), rhopawLow("../rhotot_eta1.0_t0.44/rhopaw.cnt"), fermiLow("../rhotot_eta1.0_t0.44/fermigas.cnt");
   // ifstream rholevLow("../rhotot_eta0.9_t0.44/rholev.cnt"), rhopawLow("../rhotot_eta0.9_t0.44/rhopaw.cnt"), fermiLow("../rhotot_eta0.9_t0.44/fermigas.cnt");
   ifstream rholevLow("../rhotot_eta1.0_t0.40/rholev.cnt"), rhopawLow("../rhotot_eta1.0_t0.40/rhopaw.cnt"), fermiLow("../rhotot_eta1.0_t0.40/fermigas.cnt");
   // ifstream rholevHigh("../rhotot_eta0.9_t0.44/rholev.cnt"), rhopawHigh("../rhotot_eta0.9_t0.44/rhopaw.cnt"), fermiHigh("../rhotot_eta0.9_t0.44/fermigas.cnt");
   ifstream rholevHigh("../rhotot_eta0.8_t0.44/rholev.cnt"), rhopawHigh("../rhotot_eta0.8_t0.44/rhopaw.cnt"), fermiHigh("../rhotot_eta0.8_t0.44/fermigas.cnt");


   float levels[40],rho[40],rhoerr[40],energy[740],energyerr[740],fermigas[740];
   float rhoLow[40],  rhoerrLow[40],  fermigasLow[740];
   float rhoHigh[40], rhoerrHigh[40], fermigasHigh[740];
   float Bn[1]={6.534000};
   float Bnerr[1]={0.001};
   float rho_Bn[1]={34860000.000000};
   float rho_Bnerr[1]={6500000.000000};
   int i = 0;
   float a0 =  -0.8296;
   float a1 =   0.1354;
   float x,y,z;
///
   i=0;
   while(fermi){
      fermi >> x;
      fermigas[i]=x;
      // cout << x << endl;
      energy[i]=a0+(a1*i);
      energyerr[i]=0.0;
      i++;
   }
   i=0;
   while(rhopaw){
      rhopaw >> y;
      if(i<39){
         rho[i]=y;
         cout << y << endl;
      }
      else{rhoerr[i-39]=y;}
      i++;
   }
   i=0;
   while(rholev){
      rholev >> z;
      levels[i]=z;
      i++;
  }
cout << " ----------- " << endl;

   TGraphErrors *rhoexp = new TGraphErrors(39,energy,rho,energyerr,rhoerr);
   TGraphErrors *rhoBn = new TGraphErrors(1,Bn,rho_Bn,Bnerr,rho_Bnerr);
   TGraph *fermicalc = new TGraph(739,energy,fermigas);
   TGraph *level = new TGraph(39,energy,levels);
// Low
   i=0;
   while(fermiLow){
   fermiLow >> x;
   fermigasLow[i]=x;
   // cout << x << endl;
   energy[i]=a0+(a1*i);
   energyerr[i]=0.0;
   i++;
   }
   i=0;
   while(rhopawLow){
      rhopawLow >> y;
      if(i<39){
         rhoLow[i]=y;
         cout << y << endl;
      }
      else{rhoerrLow[i-39]=y;}
      i++;
   }
   i=0;
   while(rholevLow){
      rholevLow >> z;
      levels[i]=z;
      i++;
  }
   TGraphErrors *rhoexpLow = new TGraphErrors(39,energy,rhoLow,energyerr,rhoerrLow);
   TGraphErrors *rhoBnLow = new TGraphErrors(1,Bn,rho_Bn,Bnerr,rho_Bnerr);
   TGraph *fermicalcLow = new TGraph(739,energy,fermigasLow);
   TGraph *levelLow = new TGraph(39,energy,levels);
//High
      i=0;
   while(fermiHigh){
   fermiHigh >> x;
   fermigasHigh[i]=x;
   // cout << x << endl;
   energy[i]=a0+(a1*i);
   energyerr[i]=0.0;
   i++;
   }
   i=0;
   while(rhopawHigh){
      rhopawHigh >> y;
      if(i<39){
         rhoHigh[i]=y;
         cout << y << endl;
      }
      else{rhoerrHigh[i-39]=y;}
      i++;
   }
   i=0;
   while(rholevHigh){
      rholevHigh >> z;
      levels[i]=z;
      i++;
  }
   TGraphErrors *rhoexpHigh = new TGraphErrors(39,energy,rhoHigh,energyerr,rhoerrHigh);
   TGraphErrors *rhoBnHigh = new TGraphErrors(1,Bn,rho_Bn,Bnerr,rho_Bnerr);
   TGraph *fermicalcHigh = new TGraph(739,energy,fermigasHigh);
   TGraph *levelHigh = new TGraph(39,energy,levels);
// shaded graph(s)
   int npoints=28;
   TGraph *grshade_rho = new TGraph(2*npoints);
   for (i=0;i<npoints;i++) {
      grshade_rho->SetPoint(i,energy[i],rhoHigh[i]+rhoerrHigh[i]);
      grshade_rho->SetPoint(npoints+i,energy[npoints-i-1],rhoLow[npoints-i-1]+rhoerrLow[npoints-i-1]);
   }
   cout << "---" << endl;
   // some (maunal) work to have the fermi graph start where the exp NLD stops 
   int nstart=25;
   int nstop=55;
   npoints=nstop-nstart;
   int igraph;
   TGraph *grshade_fermi = new TGraph(2*npoints);
   for (int j=nstart;j<nstop;j++) {
      int igraph = j-nstart;
      i=j;
      // i=jloop;
      cout << i  << "\t" << energy[i] << "\t"<<  fermigasHigh[i] <<  "\t" << fermigasLow[npoints-i-1] << endl;
      grshade_fermi->SetPoint(igraph,energy[i],fermigasHigh[i]);
      grshade_fermi->SetPoint(npoints+igraph,energy[nstop-igraph-1],fermigasLow[nstop-igraph-1]);
   }
//////

   c1->SetLogy();
   c1->SetLeftMargin(0.14);
   h->GetXaxis()->CenterTitle();
   h->GetXaxis()->SetTitle("Excitation energy E (MeV)");
   h->GetYaxis()->CenterTitle();
   h->GetYaxis()->SetTitleOffset(1.4);
   h->GetYaxis()->SetTitle("Level density #rho (E) (MeV^{-1})");
   h->Draw();

   grshade_rho->SetFillStyle(3001);
   grshade_rho->SetFillColor(kCyan-7);
   grshade_rho->Draw("f");

   grshade_fermi->SetFillStyle(3001);
   grshade_fermi->SetFillColor(kCyan-7);
   // grshade_fermi->SetLineStyle(2);
   grshade_fermi->SetLineColor(kCyan-7);
   grshade_fermi->Draw("f");
   grshade_fermi->Draw("f");


   rhoexp->SetMarkerStyle(21);   rhoexp->SetMarkerSize(0.8);
   rhoexp->Draw("P");

   rhoexpLow->SetMarkerStyle(22);   rhoexpLow->SetMarkerSize(0.8);
   // rhoexpLow->Draw("P");

   rhoexpHigh->SetMarkerStyle(22);   rhoexpHigh->SetMarkerSize(0.8);
   // rhoexpHigh->Draw("P");

   fermicalc->SetLineStyle(2);
   fermicalc->DrawGraph(36,&fermicalc->GetX()[23],&fermicalc->GetY()[23],"L");

   fermicalcLow->SetLineStyle(2);
   // fermicalcLow->DrawGraph(36,&fermicalcLow->GetX()[23],&fermicalcLow->GetY()[23],"L");

   fermicalcHigh->SetLineStyle(2);
   // fermicalcHigh->DrawGraph(36,&fermicalcHigh->GetX()[23],&fermicalcHigh->GetY()[23],"L");

   level->SetLineStyle(1);
   level->Draw("L");
   rhoBn->SetMarkerStyle(25);
   rhoBn->SetMarkerSize(0.8);
   rhoBn->Draw("P");
   TLegend *leg = new TLegend(0.15,0.70,0.6,0.85);
   leg->SetBorderSize(0);
   leg->SetFillColor(0);
   leg->SetTextFont(42);
   leg->AddEntry(rhoexp,"(d,p)^{240}Pu ","P");
   leg->AddEntry(grshade_fermi,"upper/lower band ","f");
   leg->AddEntry(level,"Known levels ","L");
   leg->AddEntry(fermicalc,"Const. temp. ","L");   
   leg->AddEntry(rhoBn,"#rho(S_{n}) from D_{0} ","P");
   leg->Draw();
   TLatex t;
   t.SetTextSize(0.05);
   // t.DrawLatex(    5.617,0.8e+08,"^{240}Pu");
   TArrow *arrow1 = new TArrow(0.117920,367.254537,0.117920,51.702606,0.02,">");
   // arrow1->Draw();
   TArrow *arrow2 = new TArrow(0.930080,1561.518249,0.930080,219.832718,0.02,">");
   // arrow2->Draw();
   TArrow *arrow3 = new TArrow(2.283680,70252.320672,2.283680,9890.219727,0.02,">");
   // arrow3->Draw();
   TArrow *arrow4 = new TArrow(2.825120,232668.863653,2.825120,32755.447266,0.02,">");
   // arrow4->Draw();
   c1->Update();
   c1->Print("counting.pdf");
   c1->Print("counting.eps");
   c1->Print("counting.ps");
}

